Bayesian Models of Data Streams with Hierarchical Power Priors

Making inferences from data streams is a pervasive problem in many modern data analysis applications. But it requires to address the problem of continuous model updating and adapt to changes or drifts in the underlying data generating distribution. In this paper, we approach these problems from a Bayesian perspective covering general conjugate exponential models. Our proposal makes use of non-conjugate hierarchical priors to explicitly model temporal changes of the model parameters. We also derive a novel variational inference scheme which overcomes the use of non-conjugate priors while maintaining the computational efficiency of variational methods over conjugate models. The approach is validated on three real data sets over three latent variable models.

==> scripts_plots/scriptGraficas_BCC.R <==
require(gdata)
require(colorspace)

ruta = "/Users/dario/Dropbox/TRABAJO/AMIDST/graficas Fractional/"
setwd(ruta)
xlsfile <- file.path(ruta,'BCC.xls')



filenames=c("BCC_marLogLike.pdf","BCC_relativeMarLogLike.pdf","BCC_LambdaDrift.pdf","BCC_RhoDrift.pdf","BCC_RhoDistribution.pdf");


#######################################################
####### Marginal LogLikelihood ########################
#######################################################

rawData <- read.xls(xlsfile,sheet="Sheet1",perl="/usr/bin/perl",verbose=T)

rawData=rawData[1:63,1:50]
rawData
colnames(rawData)

iterNumber = na.omit(rawData[,1])
SVB = na.omit(rawData[,2])
Drift = na.omit(rawData[,10])
MultiDrift = na.omit(rawData[,12])
SVB_PP_0.9 = na.omit(rawData[,14])
Population = na.omit(rawData[,8])


LambdaDrift = na.omit(rawData[,34])
LambdaMultiDrift = na.omit(rawData[,35])
LambdaDrift
LambdaMultiDrift


SVB = as.numeric(levels(SVB))[SVB]
Drift = as.numeric(levels(Drift))[Drift]
MultiDrift = as.numeric(levels(MultiDrift))[MultiDrift]
SVB_PP_0.9 = as.numeric(levels(SVB_PP_0.9))[SVB_PP_0.9]
#Population = as.numeric(levels(Population))[Population]


iterNumber
SVB
Drift
MultiDrift
SVB_PP_0.9
Population


LambdaDrift = as.numeric(LambdaDrift)
LambdaMultiDrift = as.numeric(LambdaMultiDrift)
LambdaDrift
LambdaMultiDrift

# paso = 1 
# VMP_x=VMP_x[seq(1,length(VMP_x),by=paso)]
# VMP_y=VMP_y[seq(1,length(VMP_y),by=paso)]
# 
# SVI_55_x=SVI_55_x[seq(1,length(SVI_55_x),by=paso)]
# SVI_55_y=SVI_55_y[seq(1,length(SVI_55_y),by=paso)]
# 
# SVI_75_x=SVI_75_x[seq(1,length(SVI_75_x),by=paso)]
# SVI_75_y=SVI_75_y[seq(1,length(SVI_75_y),by=paso)]
# 
# SVI_99_x=SVI_99_x[seq(1,length(SVI_99_x),by=paso)]
# SVI_99_y=SVI_99_y[seq(1,length(SVI_99_y),by=paso)]



# x1.range = range(VMP_a1_x)
# x2.range = range(VMP_a3_x)
# 
# xr1.range = range(VMP_a1_rx)
# xr2.range = range(VMP_a3_rx)


y1.range = range(SVB)
y2.range = range(Drift)
y3.range = range(MultiDrift)
y4.range = range(SVB_PP_0.9)
y5.range = range(Population)

limites_x = range(iterNumber) 
limites_y = range(y1.range,y2.range,y3.range,y4.range,y5.range)
limites_y

#marcadores=c(15,16,17,18)
#marcadores=c(0,1,15,16)

#marcadores=c(4,4,1,1)

marcadores=c(".",".",".",".",".")


#colores=c("#fb0c1b","#82cafb")

colores=rainbow_hcl(5)

linea=1
tipo="l"
escala=2
ancho=3


# SAVE PLOTS TO PDF FILES:
pdf(filenames[1], width=7.5, height=4.5)


par(mar=c(3,2,2,1)+.1)
plot(iterNumber,SVB, col=colores[1],  lty=linea, cex = escala, lwd=3*ancho, pch=marcadores[1], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=TRUE)
lines(iterNumber,SVB, col=colores[1],  lty=linea)
axis(side = 1, col.axis="black", at=seq(0,60,10), cex.axis=1.4)
mtext(side = 1, line = 3, '', col="black")
axis(side = 2, col.axis="black", cex.axis=1.4)
mtext(side = 2, line = 3, '', col="black")
par(new=T)
plot(iterNumber,Population, col=colores[2],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[5], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
lines(iterNumber,Population, col=colores[2],  lty=linea)
par(new=T)
plot(iterNumber,Drift, col=colores[3],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[2],  type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
lines(iterNumber,Drift, col=colores[3],  lty=linea)
par(new=T)
plot(iterNumber,MultiDrift, col=colores[4],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[3], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
lines(iterNumber,MultiDrift, col=colores[4],  lty=linea)
par(new=T)
plot(iterNumber,SVB_PP_0.9, col=colores[5],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[4],  type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
lines(iterNumber,SVB_PP_0.9, col=colores[5],  lty=linea)
#par(new=T)
#plot(iterNumber,SVB, col=colores[1],  lty=linea, cex = escala, lwd=2*ancho, pch=marcadores[1], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
#lines(iterNumber,SVB, col=colores[1],  lty=linea)

legend(x=40,y=-22, legend=c("SVB",expression(paste("PVB-|",x[t],"|-0.1")),"SVB-HPP","SVB-MHPP","SVB-PP-0.9"), col=colores, pch=marcadores, cex=1.4, lwd=c(3*ancho,rep(ancho,4)), y.intersp = 1.2, x.intersp = 2, box.lty =0, bg="transparent") #text.col=c("red","blue","green","pink"))
title(main="Finance", cex.main=1.7)


dev.off()



#######################################################
###  Relative marginal LogLikelihood ##################
#######################################################

Drift_rel = Drift-SVB
MultiDrift_rel = MultiDrift-SVB
SVB_PP_0.9_rel = SVB_PP_0.9-SVB
Population_rel = Population-SVB


y2.range = range(Drift_rel)
y3.range = range(MultiDrift_rel)
y4.range = range(SVB_PP_0.9_rel)
y5.range = range(Population_rel)

limites_x = range(iterNumber) 
limites_y = range(y2.range,y3.range,y4.range,y5.range)
limites_y


marcadores=1:4

linea=1
tipo="b"
escala=1.3
ancho=1.5


# SAVE PLOTS TO PDF FILES:
pdf(filenames[2], width=7.5, height=4.5)


par(mar=c(4,4,2,1)+.1)
plot(iterNumber,Population_rel, col=colores[2],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[1], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=TRUE)
#lines(iterNumber,Population_rel, col=colores[2],  lty=linea)
axis(side = 1, col.axis="black", at=seq(0,60,10), cex.axis=1.4)
mtext(side = 1, line = 3, '', col="black")
axis(side = 2, col.axis="black", cex.axis=1.4)
mtext(side = 2, line = 3, '', col="black")
par(new=T)
plot(iterNumber,Drift_rel, col=colores[3],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[2], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
#lines(iterNumber,Drift_rel, col=colores[3],  lty=linea)
par(new=T)
plot(iterNumber,MultiDrift_rel, col=colores[4],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[3],  type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
#lines(iterNumber,MultiDrift_rel, col=colores[4],  lty=linea)
par(new=T)
plot(iterNumber,SVB_PP_0.9_rel, col=colores[5],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[4], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
#lines(iterNumber,SVB_PP_0.9_rel, col=colores[5],  lty=linea)


legend(x=38,y=-5, legend=c(expression(paste("PVB-|",x[t],"|-0.1")),"SVB-HPP","SVB-MHPP","SVB-PP-0.9"), 
       lty=0, col=colores[2:5], pch=marcadores, cex=1.4, pt.cex=1.6, lwd=rep(ancho,4), y.intersp = 1.2, x.intersp = 1.5, box.lty =0, bg="transparent") #text.col=c("red","blue","green","pink"))
title(main="Finance", xlab="Time step", ylab="TMLL-Test marginal log-likelihood", cex.lab=1.4, cex.main=1.7)


dev.off()

marcadores=c(".",".",".",".",".")


###############################################
########## PLOT3 ##############################
###############################################

rawData <- read.xls(xlsfile,sheet="Sheet2",perl="/usr/bin/perl",verbose=T)

rawData=rawData[1:63,1:44]
rawData

LambdaDrift = na.omit(rawData[,38])
LambdaDrift2 = na.omit(rawData[,39])
LambdaDrift3 = na.omit(rawData[,40])
LambdaDrift4 = na.omit(rawData[,41])
LambdaDrift5 = na.omit(rawData[,42])

iterNumber=2:63

LambdaDrift
LambdaDrift2
LambdaDrift3
LambdaDrift4
LambdaDrift5


y1.range = range(LambdaDrift)
y2.range = range(LambdaDrift2)
y3.range = range(LambdaDrift3)
y4.range = range(LambdaDrift4)
y5.range = range(LambdaDrift5)


limites_x = range(iterNumber)
limites_y = range(y1.range,y2.range,y3.range,y4.range,y5.range)


linea=1
tipo="l"
escala=2
ancho=3



# SAVE PLOTS TO PDF FILES:
pdf(filenames[3], width=7.5, height=4.5)


par(mar=c(3,2,2,1)+.1)
plot(iterNumber,LambdaDrift, col=colores[1],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[1], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=TRUE)
lines(iterNumber,LambdaDrift, col=colores[1],  lty=linea)
axis(side = 1, col.axis="black", at=seq(0,60,10), cex.axis=1.4)
mtext(side = 1, line = 3, '', col="black")
axis(side = 2, col.axis="black", cex.axis=1.4)
mtext(side = 2, line = 3, '', col="black")
par(new=T)
plot(iterNumber,LambdaDrift2, col=colores[2],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[2],  type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
lines(iterNumber,LambdaDrift2, col=colores[2],  lty=linea)
par(new=T)
plot(iterNumber,LambdaDrift3, col=colores[3],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[3], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
lines(iterNumber,LambdaDrift3, col=colores[3],  lty=linea)
par(new=T)
plot(iterNumber,LambdaDrift4, col=colores[4],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[4],  type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
lines(iterNumber,LambdaDrift4, col=colores[4],  lty=linea)
par(new=T)
plot(iterNumber,LambdaDrift5, col=colores[5],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[5], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
lines(iterNumber,LambdaDrift5, col=colores[5],  lty=linea)

legend(x=40,y=0.7, legend=c(expression(paste("E[", rho,"]  SVB-HPP")),"[0.95,1]","[0,0.05]","[0.05,0.5]","[0.85,0.95]"), col=colores, pch=marcadores, cex=1.3, lwd=rep(ancho,5), y.intersp = 1.3, x.intersp = 2, box.lty =0, bg="transparent") #text.col=c("red","blue","green","pink"))
title(main="Finance", cex.main=1.7)


dev.off()



###############################################
########## PLOT4 ##############################
###############################################

iterNumber=2:63

y1.range = range(LambdaDrift)
y2.range = range(LambdaMultiDrift)


limites_x = range(iterNumber)
limites_y = range(y1.range,y2.range)

limites_y[1]=0

linea=1
tipo="l"
escala=1
ancho=2



# SAVE PLOTS TO PDF FILES:
pdf(filenames[4], width=12, height=8)


par(mar=c(5,4,4,5)+.1)
plot(iterNumber,LambdaDrift, col=colores[1],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[1], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=TRUE)
lines(iterNumber,LambdaDrift, col=colores[1],  lty=linea)
axis(side = 1, col.axis="black", at=seq(0,60,10))
mtext(side = 1, line = 3, 'Time step', col="black")
axis(side = 2, col.axis="black")
mtext(side = 2, line = 3, '??', col="black")
par(new=T)
plot(iterNumber,LambdaMultiDrift, col=colores[2],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[2],  type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
lines(iterNumber,LambdaMultiDrift, col=colores[2],  lty=linea)


legend(x=2,y=0.2, legend=c(expression(paste("E[", rho,"]  SVB-HPP")),expression(paste("E[", rho,"]  SVB-MHPP"))), col=colores, pch=marcadores, cex=1, lwd=c(2,2), y.intersp = 1.3, x.intersp = 2, box.lty =0, bg="transparent") #text.col=c("red","blue","green","pink"))
title(main="Finance", cex.main=1.7)


dev.off()




###############################################
### PLOT 5 ####################################
###############################################

require(scales)
rawData <- read.xls(xlsfile,sheet="Sheet2",perl="/usr/bin/perl",verbose=T)

rawData=rawData[2:63,1:33]
rawData

iterNumber=2:63

limites_x = range(iterNumber)
limites_y = c(-0.1,1.1)

linea=1
tipo="p"
escala=0.9
ancho=0
marcador=19

# SAVE PLOTS TO PDF FILES:
pdf(filenames[5], width=7.5, height=4.5)

transparencia=0.1;
colorUsar=4

par(mar=c(4,4.5,2,1)+.1)
plot(iterNumber,rawData[,1], col=alpha(colores[colorUsar],transparencia),  lty=linea, cex = escala, lwd=ancho, pch=marcador, type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=TRUE)
#lines(iterNumber,rawData[,1], col=alpha(colores[colorUsar],transparencia),  lty=1)
axis(side = 1, col.axis="black", at=seq(0,60,10), cex.axis=1.4)
mtext(side = 1, line = 3, '', col="black")
axis(side = 2, col.axis="black", cex.axis=1.4)
mtext(side = 2, line = 3, '', col="black")
for (i in 2:dim(rawData)[2]) {
  par(new=T)
  plot(iterNumber,rawData[,i], col=alpha(colores[colorUsar],transparencia),  lty=linea, cex = escala, lwd=ancho, pch=marcador, type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
  #lines(iterNumber,rawData[,i], col=alpha(colores[colorUsar],transparencia),  lty=1)
}
lines(iterNumber,LambdaDrift,col=colores[1],lty=1,lwd=3,type="l")

legend(x=42,y=0.6, legend=c(expression(paste("E[", rho,"]  HPP")),expression(paste("E[", rho,"]  MHPP"))), col=c(colores[1],alpha(colores[colorUsar],0.3)), pch=c(NA,marcador), lty=c(1,NA), cex=1.2, pt.cex=1.3, lwd=c(2,0), y.intersp = 1.3, x.intersp = 2, box.lty =0, bg="transparent") #text.col=c("red","blue","green","pink"))
title(main="Finance", xlab="Time step", ylab=expression(paste("E[", rho,"]")), cex.lab=1.4, cex.main=1.7)


dev.off()



==> scripts_plots/scriptGraficas_Electricity.R <==
require(gdata)
require(colorspace)

ruta = "/Users/dario/Dropbox/TRABAJO/AMIDST/graficas Fractional/"
setwd(ruta)
xlsfile <- file.path(ruta,'Electricity.xls')



filenames=c("Electricity_marLogLike.pdf","Electricity_relativeMarLogLike.pdf","Electricity_LambdaDrift.pdf","Electricity_RhoDrift.pdf","Electricity_RhoDistribution.pdf");


#######################################################
### ELECTRICITY Marginal LogLikelihood ################
#######################################################

rawData <- read.xls(xlsfile,sheet="Sheet1",perl="/usr/bin/perl",verbose=T)

rawData=rawData[1:32,1:37]
rawData

iterNumber = na.omit(rawData[,1])
SVB = na.omit(rawData[,2])
Drift = na.omit(rawData[,7])
MultiDrift = na.omit(rawData[,9])
SVB_PP_0.9 = na.omit(rawData[,11])
SVB_PP_0.99 = na.omit(rawData[,12])


RhoDrift = na.omit(rawData[,8])
RhoMultiDrift = na.omit(rawData[,10])


iterNumber
SVB
Drift
MultiDrift
SVB_PP_0.9
SVB_PP_0.99


# paso = 1 
# VMP_x=VMP_x[seq(1,length(VMP_x),by=paso)]
# VMP_y=VMP_y[seq(1,length(VMP_y),by=paso)]
# 
# SVI_55_x=SVI_55_x[seq(1,length(SVI_55_x),by=paso)]
# SVI_55_y=SVI_55_y[seq(1,length(SVI_55_y),by=paso)]
# 
# SVI_75_x=SVI_75_x[seq(1,length(SVI_75_x),by=paso)]
# SVI_75_y=SVI_75_y[seq(1,length(SVI_75_y),by=paso)]
# 
# SVI_99_x=SVI_99_x[seq(1,length(SVI_99_x),by=paso)]
# SVI_99_y=SVI_99_y[seq(1,length(SVI_99_y),by=paso)]



# x1.range = range(VMP_a1_x)
# x2.range = range(VMP_a3_x)
# 
# xr1.range = range(VMP_a1_rx)
# xr2.range = range(VMP_a3_rx)


y1.range = range(SVB)
y2.range = range(Drift)
y3.range = range(MultiDrift)
y4.range = range(SVB_PP_0.9)
y5.range = range(SVB_PP_0.99)

limites_x = range(iterNumber) 
limites_y = range(y1.range,y2.range,y3.range,y4.range,y5.range)
limites_y

#marcadores=c(15,16,17,18)
#marcadores=c(0,1,15,16)

#marcadores=c(4,4,1,1)

marcadores=c(".",".",".",".",".")


#colores=c("#fb0c1b","#82cafb")

colores=rainbow_hcl(5)

linea=1
tipo="l"
escala=2
ancho=3


# SAVE PLOTS TO PDF FILES:
pdf(filenames[1], width=7.5, height=4.5)


par(mar=c(3,2,2,1)+.1)
plot(iterNumber,SVB, col=colores[1],  lty=linea, cex = escala, lwd=2*ancho, pch=marcadores[1], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=TRUE)
lines(iterNumber,SVB, col=colores[1],  lty=linea)
axis(side = 1, col.axis="black", at=c(0,10,20,30), cex.axis=1.4)
mtext(side = 1, line = 3, '', col="black")
axis(side = 2, col.axis="black", cex.axis=1.4)
mtext(side = 2, line = 3, '', col="black")
par(new=T)
plot(iterNumber,Drift, col=colores[2],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[2],  type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
lines(iterNumber,Drift, col=colores[2],  lty=linea)
par(new=T)
plot(iterNumber,MultiDrift, col=colores[3],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[3], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
lines(iterNumber,MultiDrift, col=colores[3],  lty=linea)
par(new=T)
plot(iterNumber,SVB_PP_0.9, col=colores[4],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[4],  type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
lines(iterNumber,SVB_PP_0.9, col=colores[4],  lty=linea)
#par(new=T)
#plot(iterNumber,SVB_PP_0.99, col=colores[5],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[5], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
#lines(iterNumber,SVB_PP_0.99, col=colores[5],  lty=linea)
#par(new=T)
#plot(iterNumber,SVB, col=colores[1],  lty=linea, cex = escala, lwd=2*ancho, pch=marcadores[1], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
#lines(iterNumber,SVB, col=colores[1],  lty=linea)

legend(x=18,y=-20, legend=c("SVB","SVB-HPP","SVB-MHPP","SVB-PP-0.9"), col=colores, pch=marcadores, cex=1.4, lwd=c(2*ancho,rep(ancho,3)), y.intersp = 1.2, x.intersp = 2, box.lty =0, bg="transparent") #text.col=c("red","blue","green","pink"))
title(main="Electricity", cex.main=1.7)


dev.off()



#######################################################
### ELECTRICITY Relative marginal LogLikelihood #######
#######################################################

Drift_rel = Drift-SVB
MultiDrift_rel = MultiDrift-SVB
SVB_PP_0.9_rel = SVB_PP_0.9-SVB
SVB_PP_0.99_rel = SVB_PP_0.99-SVB


y2.range = range(Drift_rel)
y3.range = range(MultiDrift_rel)
y4.range = range(SVB_PP_0.9_rel)
y5.range = range(SVB_PP_0.99_rel)

limites_x = range(iterNumber) 
limites_y = range(y2.range,y3.range,y4.range,y5.range)
limites_y


marcadores=c(1,4,2,3)

linea=1
tipo="b"
escala=1.7
ancho=1.5

# SAVE PLOTS TO PDF FILES:
pdf(filenames[2], width=7.5, height=4.5)


par(mar=c(4,4,2,1)+.1)
plot(iterNumber,Drift_rel, col=colores[2],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[1], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=TRUE)
#lines(iterNumber,Drift_rel, col=colores[2],  lty=linea)
axis(side = 1, col.axis="black", at=c(0,10,20,30), cex.axis=1.4)
mtext(side = 1, line = 3, '', col="black")
axis(side = 2, col.axis="black", cex.axis=1.4)
mtext(side = 2, line = 3, '', col="black")
par(new=T)
plot(iterNumber,MultiDrift_rel, col=colores[3],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[2], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
#lines(iterNumber,MultiDrift_rel, col=colores[3],  lty=linea)
par(new=T)
plot(iterNumber,SVB_PP_0.9_rel, col=colores[4],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[3],  type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
#lines(iterNumber,SVB_PP_0.9_rel, col=colores[4],  lty=linea)
par(new=T)
plot(iterNumber,SVB_PP_0.99_rel, col=colores[5],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[4], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
#lines(iterNumber,SVB_PP_0.99_rel, col=colores[5],  lty=linea)


legend(x=20,y=16, legend=c("SVB-HPP","SVB-MHPP","SVB-PP-0.9","SVB-PP-0.99"), 
       lty=0, col=colores[2:5], pch=marcadores, cex=1.4, pt.cex=1.7, lwd=rep(ancho,4), y.intersp = 1.2, x.intersp = 1, box.lty =0, bg="transparent") #text.col=c("red","blue","green","pink"))
title(main="Electricity", xlab="Time step", ylab="TMLL-Test marginal log-likelihood", cex.lab=1.4, cex.main=1.7)


dev.off()

marcadores=c(".",".",".",".",".")




###############################################
### ELECTRICITY PLOT3 #########################
###############################################

rawData <- read.xls(xlsfile,sheet="Sheet2",perl="/usr/bin/perl",verbose=T)

rawData=rawData[1:32,1:34]
rawData

LambdaDrift = na.omit(rawData[,19])
LambdaDrift2 = na.omit(rawData[,20])
LambdaDrift3 = na.omit(rawData[,21])
LambdaDrift4 = na.omit(rawData[,22])
LambdaDrift5 = na.omit(rawData[,23])

iterNumber=2:32

LambdaDrift
LambdaDrift2
LambdaDrift3
LambdaDrift4
LambdaDrift5


y1.range = range(LambdaDrift)
y2.range = range(LambdaDrift2)
y3.range = range(LambdaDrift3)
y4.range = range(LambdaDrift4)
y5.range = range(LambdaDrift5)


limites_x = range(iterNumber)
limites_y = range(y1.range,y2.range,y3.range,y4.range,y5.range)


linea=1
tipo="l"
escala=1
ancho=2



# SAVE PLOTS TO PDF FILES:
# pdf(filenames[3], width=12, height=8)
# 
# 
# par(mar=c(5,4,4,5)+.1)
# plot(iterNumber,LambdaDrift, col=colores[1],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[1], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=TRUE)
# lines(iterNumber,LambdaDrift, col=colores[1],  lty=linea)
# axis(side = 1, col.axis="black", at=c(0,10,20,30))
# mtext(side = 1, line = 3, 'Time step', col="black")
# axis(side = 2, col.axis="black")
# mtext(side = 2, line = 3, '', col="black")
# par(new=T)
# plot(iterNumber,LambdaDrift2, col=colores[2],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[2],  type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
# lines(iterNumber,LambdaDrift2, col=colores[2],  lty=linea)
# par(new=T)
# plot(iterNumber,LambdaDrift3, col=colores[3],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[3], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
# lines(iterNumber,LambdaDrift3, col=colores[3],  lty=linea)
# par(new=T)
# plot(iterNumber,LambdaDrift4, col=colores[4],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[4],  type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
# lines(iterNumber,LambdaDrift4, col=colores[4],  lty=linea)
# par(new=T)
# plot(iterNumber,LambdaDrift5, col=colores[5],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[5], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
# lines(iterNumber,LambdaDrift5, col=colores[5],  lty=linea)
# 
# legend(x=2,y=0.9, legend=c(expression(paste("E[", rho,"]  SVB-HPP")),"[0.95,1]","[0,0.05]","[0.05,0.5]","[0.85,0.95]"), col=colores, pch=marcadores, cex=1, lwd=c(2,2,2,2,2), y.intersp = 1.3, x.intersp = 2, box.lty =0, bg="transparent") #text.col=c("red","blue","green","pink"))
# title(main="Electricity")
# 
# 
# dev.off()



###############################################
### ELECTRICITY PLOT3   (2ND VERSION) #########
###############################################

rawData <- read.xls(xlsfile,sheet="Sheet2",perl="/usr/bin/perl",verbose=T)

rawData=rawData[1:32,1:34]
rawData

LambdaDrift = na.omit(rawData[,28])
LambdaDrift2 = na.omit(rawData[,29])
LambdaDrift3 = na.omit(rawData[,30])


iterNumber=2:32

LambdaDrift
LambdaDrift2
LambdaDrift3

LambdaDrift = as.numeric(LambdaDrift)
LambdaDrift2 = as.numeric(LambdaDrift2)
LambdaDrift3 = as.numeric(LambdaDrift3)

y1.range = range(LambdaDrift)
y2.range = range(LambdaDrift2)
y3.range = range(LambdaDrift3)



limites_x = range(iterNumber)
limites_y = range(y1.range,y2.range,y3.range)

limites_y[2]=1.4

linea=1
tipo="l"
escala=2
ancho=3



# SAVE PLOTS TO PDF FILES:
pdf(filenames[3], width=7.5, height=4.5)


par(mar=c(3,2,2,1)+.1)
plot(iterNumber,LambdaDrift, col=colores[1],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[1], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=TRUE)
lines(iterNumber,LambdaDrift, col=colores[1],  lty=linea)
axis(side = 1, col.axis="black", at=c(0,10,20,30), cex.axis=1.4)
mtext(side = 1, line = 3, '', col="black")
axis(side = 2, col.axis="black", at=c(0.0,0.25,0.5,0.75,1.0), cex.axis=1.4)
mtext(side = 2, line = 3, '', col="black")
par(new=T)
plot(iterNumber,LambdaDrift2, col=colores[2],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[2],  type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
lines(iterNumber,LambdaDrift2, col=colores[2],  lty=linea)
par(new=T)
plot(iterNumber,LambdaDrift3, col=colores[3],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[3], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
lines(iterNumber,LambdaDrift3, col=colores[3],  lty=linea)
legend(x=2,y=1.5, legend=c(expression(paste("E[", rho,"]  SVB-HPP")),"[0.8,1]","[0,0.2]"), col=colores[1:3], pch=marcadores, cex=1.4, lwd=rep(ancho,3), y.intersp = 1.1, x.intersp = 2, box.lty =0, bg="transparent") #text.col=c("red","blue","green","pink"))
title(main="Electricity", cex.main=1.7)


dev.off()


###############################################
### ELECTRICITY PLOT4 #########################
###############################################


y1.range = range(RhoDrift)
y2.range = range(RhoMultiDrift)


limites_x = range(iterNumber)
limites_y = range(y1.range,y2.range)


linea=1
tipo="l"
escala=1
ancho=2



# SAVE PLOTS TO PDF FILES:
pdf(filenames[4], width=8, height=6)


par(mar=c(5,4,4,5)+.1)
plot(iterNumber,RhoDrift, col=colores[1],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[1], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=TRUE)
lines(iterNumber,RhoDrift, col=colores[1],  lty=linea)
axis(side = 1, col.axis="black", at=c(0,10,20,30))
mtext(side = 1, line = 3, 'Time step', col="black")
axis(side = 2, col.axis="black")
mtext(side = 2, line = 3, '', col="black")
par(new=T)
plot(iterNumber,RhoMultiDrift, col=colores[2],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[2],  type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
lines(iterNumber,RhoMultiDrift, col=colores[2],  lty=linea)


legend(x=2,y=0.2, legend=c(expression(paste("E[", rho,"]  SVB-HPP")),expression(paste("E[", rho,"]  SVB-MHPP"))), col=colores, pch=marcadores, cex=1, lwd=c(2,2), y.intersp = 1.3, x.intersp = 2, box.lty =0, bg="transparent") #text.col=c("red","blue","green","pink"))
title(main="Electricity", cex.main=1.7)


dev.off()





###############################################
### PLOT 5 ####################################
###############################################

require(scales)
rawData <- read.xls(xlsfile,sheet="Sheet2",perl="/usr/bin/perl",verbose=T)

rawData=rawData[2:32,1:14]
rawData

iterNumber=2:32

limites_x = range(iterNumber)
#limites_x = c(-5,33)
limites_y = c(-0.1,1.1)

linea=1
tipo="p"
escala=1.7
ancho=0
marcador=20

# SAVE PLOTS TO PDF FILES:
pdf(filenames[5], width=7.5, height=4.5)

transparencia=0.2;
colorUsar=4

par(mar=c(4,4.5,2,1)+.1)
plot(iterNumber,rawData[,1], col=alpha(colores[colorUsar],transparencia),  lty=linea, cex = escala, lwd=ancho, pch=marcador, type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=TRUE)
#lines(iterNumber,rawData[,1], col=alpha(colores[colorUsar],transparencia),  lty=1)
axis(side = 1, col.axis="black", at=c(0,10,20,30), cex.axis=1.4)
mtext(side = 1, line = 3, '', col="black")
axis(side = 2, col.axis="black", cex.axis=1.4)
mtext(side = 2, line = 3, '', col="black")
for (i in 2:dim(rawData)[2]) {
  par(new=T)
  plot(iterNumber,rawData[,i], col=alpha(colores[colorUsar],transparencia),  lty=linea, cex = escala, lwd=ancho, pch=marcador, type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
  #lines(iterNumber,rawData[,i], col=alpha(colores[colorUsar],transparencia),  lty=1)
}
lines(iterNumber,LambdaDrift,col=colores[1],lty=1,lwd=3,type="l")

legend(x=3.3,y=0.6, legend=c(expression(paste("E[", rho,"]  HPP")),expression(paste("E[", rho,"]  MHPP"))), col=c(colores[1],alpha(colores[colorUsar],0.3)), pch=c(NA,marcador), lty=c(1,NA), cex=1.2, pt.cex=1.3, lwd=c(2,0), y.intersp = 1.3, x.intersp = 2, box.lty =0, bg="transparent") #text.col=c("red","blue","green","pink"))
title(main="Electricity", xlab="Time step", ylab=expression(paste("E[", rho,"]")), cex.lab=1.4, cex.main=1.7)


dev.off()












###############################################
### PLOT E[RHO]  ##############################
###############################################

ruta = "/Users/dario/Dropbox/TRABAJO/AMIDST/graficas Fractional/"
setwd(ruta)

pdf("ExpectedRho.pdf", width=7.5, height=4.5)


w=seq(-30,30,0.01)
E_rho = - 1/w + 1/(1-exp(-w))
plot(w,E_rho,lty=1,type="l", xlab="w", ylab=expression(paste("E[", rho,"]")))

text(x=17,y=0.5,expression(paste("w>0, E[", rho,"]>0.5")))
text(x=17,y=0.3,expression(paste("KL(", lambda[t],", ",alpha[u],") + ",gamma," > KL(", lambda[t],", ",lambda[t-1] ,")" )))
text(x=17,y=0.1,"No drift zone")

text(x=-17,y=0.9,expression(paste("w<0, E[", rho,"]<0.5")))
text(x=-17,y=0.7,expression(paste("KL(", lambda[t],", ",alpha[u],") + ",gamma," < KL(", lambda[t],", ",lambda[t-1] ,")" )))
text(x=-17,y=0.5,"Drift zone")


dev.off()


==> scripts_plots/scriptGraficas_GPS.R <==
require(gdata)
require(colorspace)

ruta = "/Users/dario/Dropbox/TRABAJO/AMIDST/graficas Fractional/"
setwd(ruta)
xlsfile <- file.path(ruta,'GPS.xls')



filenames=c("GPS_marLogLike.pdf","GPS_relativeMarLogLike.pdf","GPS_LambdaDrift.pdf","GPS_RhoDrift.pdf","GPS_RhoDistribution.pdf");


#######################################################
####### Marginal LogLikelihood ########################
#######################################################

rawData <- read.xls(xlsfile,sheet="Sheet1",perl="/usr/bin/perl",verbose=T)

rawData=rawData[1:24,1:43]
rawData
colnames(rawData)

iterNumber = na.omit(rawData[,1])
SVB = na.omit(rawData[,2])
Drift = na.omit(rawData[,10])
MultiDrift = na.omit(rawData[,11])
SVB_PP_0.9 = na.omit(rawData[,12])
Population = na.omit(rawData[,8])


LambdaDrift = na.omit(rawData[,15])
LambdaMultiDrift = na.omit(rawData[,16])
LambdaDrift
LambdaMultiDrift


SVB = as.numeric(levels(SVB))[SVB]
Drift = as.numeric(levels(Drift))[Drift]
MultiDrift = as.numeric(levels(MultiDrift))[MultiDrift]
SVB_PP_0.9 = as.numeric(levels(SVB_PP_0.9))[SVB_PP_0.9]
Population = as.numeric(levels(Population))[Population]


iterNumber
SVB
Drift
MultiDrift
SVB_PP_0.9
Population


LambdaDrift = as.numeric(LambdaDrift)
LambdaMultiDrift = as.numeric(LambdaMultiDrift)
LambdaDrift
LambdaMultiDrift

# paso = 1 
# VMP_x=VMP_x[seq(1,length(VMP_x),by=paso)]
# VMP_y=VMP_y[seq(1,length(VMP_y),by=paso)]
# 
# SVI_55_x=SVI_55_x[seq(1,length(SVI_55_x),by=paso)]
# SVI_55_y=SVI_55_y[seq(1,length(SVI_55_y),by=paso)]
# 
# SVI_75_x=SVI_75_x[seq(1,length(SVI_75_x),by=paso)]
# SVI_75_y=SVI_75_y[seq(1,length(SVI_75_y),by=paso)]
# 
# SVI_99_x=SVI_99_x[seq(1,length(SVI_99_x),by=paso)]
# SVI_99_y=SVI_99_y[seq(1,length(SVI_99_y),by=paso)]



# x1.range = range(VMP_a1_x)
# x2.range = range(VMP_a3_x)
# 
# xr1.range = range(VMP_a1_rx)
# xr2.range = range(VMP_a3_rx)


y1.range = range(SVB)
y2.range = range(Drift)
y3.range = range(MultiDrift)
y4.range = range(SVB_PP_0.9)
y5.range = range(Population)

limites_x = range(iterNumber) 
limites_y = range(y1.range,y2.range,y3.range,y4.range,y5.range)
limites_y

#marcadores=c(15,16,17,18)
#marcadores=c(0,1,15,16)

#marcadores=c(4,4,1,1)

marcadores=c(".",".",".",".",".")


#colores=c("#fb0c1b","#82cafb")

colores=rainbow_hcl(5)

linea=1
tipo="l"
escala=2
ancho=3


# SAVE PLOTS TO PDF FILES:
#pdf(filenames[1], width=7.5, height=4.5)


par(mar=c(3,2,2,1)+.1)
plot(iterNumber,SVB, col=colores[1],  lty=linea, cex = escala, lwd=2*ancho, pch=marcadores[1], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=TRUE)
lines(iterNumber,SVB, col=colores[1],  lty=linea)
axis(side = 1, col.axis="black", at=seq(0,60,10), cex.axis=1.4)
mtext(side = 1, line = 3, '', col="black")
axis(side = 2, col.axis="black", cex.axis=1.4)
mtext(side = 2, line = 3, '', col="black")
par(new=T)
plot(iterNumber,Population, col=colores[2],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[5], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
lines(iterNumber,Population, col=colores[2],  lty=linea)
par(new=T)
plot(iterNumber,Drift, col=colores[3],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[2],  type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
lines(iterNumber,Drift, col=colores[3],  lty=linea)
par(new=T)
plot(iterNumber,MultiDrift, col=colores[4],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[3], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
lines(iterNumber,MultiDrift, col=colores[4],  lty=linea)
par(new=T)
plot(iterNumber,SVB_PP_0.9, col=colores[5],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[4],  type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
lines(iterNumber,SVB_PP_0.9, col=colores[5],  lty=linea)
#par(new=T)
#plot(iterNumber,SVB, col=colores[1],  lty=linea, cex = escala, lwd=2*ancho, pch=marcadores[1], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
#lines(iterNumber,SVB, col=colores[1],  lty=linea)

legend(x=0,y=-2.8, legend=c("SVB",expression(paste("PVB-|",x[t],"|-0.1")),"SVB-HPP","SVB-MHPP","SVB-PP-0.9"), col=colores, pch=marcadores, cex=1.2, lwd=c(2*ancho,rep(ancho,4)), y.intersp = 1.2, x.intersp = 2, box.lty =0, bg="transparent") #text.col=c("red","blue","green","pink"))
title(main="GPS", cex.main=1.7)


#dev.off()



#######################################################
###  Relative marginal LogLikelihood ##################
#######################################################

Drift_rel = Drift-SVB
MultiDrift_rel = MultiDrift-SVB
SVB_PP_0.9_rel = SVB_PP_0.9-SVB
Population_rel = Population-SVB


y2.range = range(Drift_rel)
y3.range = range(MultiDrift_rel)
y4.range = range(SVB_PP_0.9_rel)
y5.range = range(Population_rel)

limites_x = range(iterNumber) 
limites_y = range(y2.range,y3.range,y4.range,y5.range)
limites_y



marcadores=1:4

linea=1
tipo="b"
escala=1.7
ancho=1.8


# SAVE PLOTS TO PDF FILES:
pdf(filenames[2], width=7.5, height=4.5)


par(mar=c(4,4,2,1)+.1)
plot(iterNumber,Population_rel, col=colores[2],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[1], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=TRUE)
#lines(iterNumber,Population_rel, col=colores[2],  lty=linea)
axis(side = 1, col.axis="black", at=seq(0,60,10), cex.axis=1.4)
mtext(side = 1, line = 3, '', col="black")
axis(side = 2, col.axis="black", cex.axis=1.4)
mtext(side = 2, line = 3, '', col="black")
par(new=T)
plot(iterNumber,Drift_rel, col=colores[3],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[2], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
#lines(iterNumber,Drift_rel, col=colores[3],  lty=linea)
par(new=T)
plot(iterNumber,MultiDrift_rel, col=colores[4],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[3],  type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
#lines(iterNumber,MultiDrift_rel, col=colores[4],  lty=linea)
par(new=T)
plot(iterNumber,SVB_PP_0.9_rel, col=colores[5],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[4], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
#lines(iterNumber,SVB_PP_0.9_rel, col=colores[5],  lty=linea)


legend(x=-0.5,y=1.2, legend=c(expression(paste("PVB-|",x[t],"|-0.1")),"SVB-HPP","SVB-MHPP","SVB-PP-0.9"), 
       lty=0, col=colores[2:5], pch=marcadores, cex=1.4, pt.cex=1.8, lwd=rep(ancho,4), y.intersp = 1.2, x.intersp = 1.5, box.lty =0, bg="transparent") #text.col=c("red","blue","green","pink"))
title(main="GPS", xlab="Time step", ylab="TMLL-Test marginal log-likelihood", cex.lab=1.4, cex.main=1.7)


dev.off()

marcadores=c(".",".",".",".",".")


###############################################
########## PLOT3 ##############################
###############################################

rawData <- read.xls(xlsfile,sheet="Sheet2",perl="/usr/bin/perl",verbose=T)

rawData=rawData[1:24,1:88]
rawData

LambdaDrift = na.omit(rawData[,82])
LambdaDrift2 = na.omit(rawData[,83])
LambdaDrift3 = na.omit(rawData[,84])
LambdaDrift4 = na.omit(rawData[,85])
LambdaDrift5 = na.omit(rawData[,86])

iterNumber=2:24

LambdaDrift
LambdaDrift2
LambdaDrift3
LambdaDrift4
LambdaDrift5


y1.range = range(LambdaDrift)
y2.range = range(LambdaDrift2)
y3.range = range(LambdaDrift3)
y4.range = range(LambdaDrift4)
y5.range = range(LambdaDrift5)


limites_x = range(iterNumber)
limites_y = range(y1.range,y2.range,y3.range,y4.range,y5.range)


linea=1
tipo="l"
escala=2
ancho=3



# SAVE PLOTS TO PDF FILES:
pdf(filenames[3], width=7.5, height=4.5)


par(mar=c(3,2,2,1)+.1)
plot(iterNumber,LambdaDrift, col=colores[1],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[1], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=TRUE)
lines(iterNumber,LambdaDrift, col=colores[1],  lty=linea)
axis(side = 1, col.axis="black", at=seq(0,60,10), cex.axis=1.4)
mtext(side = 1, line = 3, '', col="black")
axis(side = 2, col.axis="black", cex.axis=1.4)
mtext(side = 2, line = 3, '', col="black")
par(new=T)
plot(iterNumber,LambdaDrift2, col=colores[2],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[2],  type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
lines(iterNumber,LambdaDrift2, col=colores[2],  lty=linea)
par(new=T)
plot(iterNumber,LambdaDrift3, col=colores[3],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[3], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
lines(iterNumber,LambdaDrift3, col=colores[3],  lty=linea)
par(new=T)
plot(iterNumber,LambdaDrift4, col=colores[4],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[4],  type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
lines(iterNumber,LambdaDrift4, col=colores[4],  lty=linea)
par(new=T)
plot(iterNumber,LambdaDrift5, col=colores[5],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[5], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
lines(iterNumber,LambdaDrift5, col=colores[5],  lty=linea)

legend(x=15,y=1, legend=c(expression(paste("E[", rho,"]  SVB-HPP")),"[0.95,1]","[0,0.05]","[0.05,0.5]","[0.85,0.95]"), col=colores, pch=marcadores, cex=1.3, lwd=rep(ancho,5), y.intersp = 1.1, x.intersp = 2, box.lty =0, bg="transparent") #text.col=c("red","blue","green","pink"))
title(main="GPS", cex.main=1.7)


dev.off()



###############################################
########## PLOT4 ##############################
###############################################

iterNumber=1:23

y1.range = range(LambdaDrift)
y2.range = range(LambdaMultiDrift)


limites_x = range(iterNumber)
limites_y = range(y1.range,y2.range)

limites_y[1]=0

linea=1
tipo="l"
escala=1
ancho=2



# SAVE PLOTS TO PDF FILES:
pdf(filenames[4], width=9, height=5)


par(mar=c(5,4,4,5)+.1)
plot(iterNumber,LambdaDrift, col=colores[1],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[1], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=TRUE)
lines(iterNumber,LambdaDrift, col=colores[1],  lty=linea)
axis(side = 1, col.axis="black", at=seq(0,60,10))
mtext(side = 1, line = 3, '', col="black")
axis(side = 2, col.axis="black")
mtext(side = 2, line = 3, '', col="black")
par(new=T)
plot(iterNumber,LambdaMultiDrift, col=colores[2],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[2],  type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
lines(iterNumber,LambdaMultiDrift, col=colores[2],  lty=linea)


legend(x=2,y=0.2, legend=c(expression(paste("E[", rho,"]  SVB-HPP")),expression(paste("E[", rho,"]  SVB-MHPP"))), col=colores, pch=marcadores, cex=1, lwd=c(2,2), y.intersp = 1.3, x.intersp = 2, box.lty =0, bg="transparent") #text.col=c("red","blue","green","pink"))
title(main="GPS", cex.main=1.7)


dev.off()




###############################################
### PLOT 5 ####################################
###############################################

require(scales)
rawData <- read.xls(xlsfile,sheet="Sheet2",perl="/usr/bin/perl",verbose=T)

rawData=rawData[2:24,1:78]
rawData

iterNumber=2:24

limites_x = range(iterNumber)
limites_y = c(-0.1,1.1)

linea=1
tipo="p"
escala=1.5
ancho=0
marcador=19  # 15 cuadrado, 19,20 circulos

# SAVE PLOTS TO PDF FILES:
pdf(filenames[5], width=7.5, height=4.5)

transparencia=0.05;
colorUsar=4

par(mar=c(4,4.5,2,1)+.1)
plot(iterNumber,rawData[,1], col=alpha(colores[colorUsar],transparencia),  lty=linea, cex = escala, lwd=ancho, pch=marcador, type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=TRUE)
#lines(iterNumber,rawData[,1], col=alpha(colores[colorUsar],transparencia),  lty=1)
axis(side = 1, col.axis="black", at=c(0,10,20,30), cex.axis=1.4)
mtext(side = 1, line = 3, '', col="black")
axis(side = 2, col.axis="black", cex.axis=1.4)
mtext(side = 2, line = 3, '', col="black")
for (i in 2:dim(rawData)[2]) {
  par(new=T)
  plot(iterNumber,rawData[,i], col=alpha(colores[colorUsar],transparencia),  lty=linea, cex = escala, lwd=ancho, pch=marcador, type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
  #lines(iterNumber,rawData[,i], col=alpha(colores[colorUsar],transparencia),  lty=1)
}
lines(iterNumber,LambdaDrift,col=colores[1],lty=1,lwd=3,type="l")
legend(x=17,y=0.5, legend=c(expression(paste("E[", rho,"]  HPP")),expression(paste("E[", rho,"]  MHPP"))), col=c(colores[1],alpha(colores[colorUsar],0.3)), pch=c(NA,marcador), lty=c(1,NA), cex=1.2, pt.cex=1.5, lwd=c(2,0), y.intersp = 1.3, x.intersp = 2, box.lty =0, bg="transparent") #text.col=c("red","blue","green","pink"))
title(main="GPS", xlab="Time step", ylab=expression(paste("E[", rho,"]")), cex.lab=1.4, cex.main=1.7)


dev.off()


==> scripts_plots/scriptGraficas_SimulatedBinomial.R <==
require(gdata)
require(colorspace)

ruta = "/Users/dario/Dropbox/TRABAJO/AMIDST/graficas Fractional/"
setwd(ruta)
xlsfile <- file.path(ruta,'SimulatedBinomial.xls')



filenames=c("SimulatedBinomial_marLogLike.pdf","SimulatedBinomial_ESS.pdf","SimulatedBinomial_ExpectedRho.pdf");


#######################################################
### Marginal LogLikelihood ############################
#######################################################

rawData <- read.xls(xlsfile,sheet="Sheet3",perl="/usr/bin/perl",verbose=T)

#rawData=rawData[1:32,1:37]
rawData

iterNumber = 1:100
Real = na.omit(rawData[,1])
SVB = na.omit(rawData[,2])
Population1 = na.omit(rawData[,3])
Population2 = na.omit(rawData[,4])
Population3 = na.omit(rawData[,5])
Population4 = na.omit(rawData[,6])
SVBFading1 = na.omit(rawData[,7])
SVBFading2 = na.omit(rawData[,8])
SVB_HPP = na.omit(rawData[,9])



iterNumber
SVB
Population1
Population2
Population3
Population4
SVBFading1
SVBFading2
SVB_HPP



iterNumber=iterNumber[25:100]
Real=Real[25:100]
SVB=SVB[25:100]
Population1=Population1[25:100]
Population2=Population2[25:100]
Population3=Population3[25:100]
Population4=Population4[25:100]
SVBFading1=SVBFading1[25:100]
SVBFading2=SVBFading2[25:100]
SVB_HPP=SVB_HPP[25:100]


# paso = 1 
# VMP_x=VMP_x[seq(1,length(VMP_x),by=paso)]
# VMP_y=VMP_y[seq(1,length(VMP_y),by=paso)]
# 
# SVI_55_x=SVI_55_x[seq(1,length(SVI_55_x),by=paso)]
# SVI_55_y=SVI_55_y[seq(1,length(SVI_55_y),by=paso)]
# 
# SVI_75_x=SVI_75_x[seq(1,length(SVI_75_x),by=paso)]
# SVI_75_y=SVI_75_y[seq(1,length(SVI_75_y),by=paso)]
# 
# SVI_99_x=SVI_99_x[seq(1,length(SVI_99_x),by=paso)]
# SVI_99_y=SVI_99_y[seq(1,length(SVI_99_y),by=paso)]



# x1.range = range(VMP_a1_x)
# x2.range = range(VMP_a3_x)
# 
# xr1.range = range(VMP_a1_rx)
# xr2.range = range(VMP_a3_rx)

y0.range = range(Real)
y1.range = range(SVB)
y2.range = range(Population1)
y3.range = range(Population2)
y4.range = range(Population3)
y5.range = range(Population4)
y6.range = range(SVBFading1)
y7.range = range(SVBFading2)
y8.range = range(SVB_HPP)

limites_x = range(iterNumber) 
limites_y = range(y0.range,y1.range,y2.range,y3.range,y4.range,y5.range,y6.range,y7.range,y8.range)
limites_y

limites_y=c(0.2,1.1)

#marcadores=c(15,16,17,18)
#marcadores=c(0,1,15,16)

#marcadores=c(4,4,1,1)

marcadores=c(".",".",".",".",".",".",".",".")
marcadores=1:7


#colores=c("#fb0c1b","#82cafb")

colores=rainbow_hcl(7)
colores=c("#E495A5","#46BAC8","#9CB469","#56BD96","#D497D3","#CEA472","#99A9E2")

linea=1
linea_disc=5
tipo="b"
escala=0.9
ancho=1


# SAVE PLOTS TO PDF FILES:
pdf(filenames[1], width=7.5, height=4.5)


par(mar=c(4,4,2,1)+.1)
plot(iterNumber,Real, col=colores[1],  lty=linea, cex = escala, lwd=2*ancho, pch=marcadores[1], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=TRUE)
#lines(iterNumber,Real, col=colores[1],  lty=linea)
axis(side = 1, col.axis="black", at=seq(0,100,10), cex.axis=1.4)
mtext(side = 1, line = 3, '', col="black")
axis(side = 2, col.axis="black", cex.axis=1.4)
mtext(side = 2, line = 3, '', col="black")

par(new=T)
plot(iterNumber,SVB, col=colores[2],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[2],  type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
#lines(iterNumber,SVB, col=colores[2],  lty=linea)
par(new=T)
plot(iterNumber,Population1, col=colores[3],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[3], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
#lines(iterNumber,Population1, col=colores[3],  lty=linea)
par(new=T)
plot(iterNumber,Population2, col=colores[4],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[4],  type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
#lines(iterNumber,Population2, col=colores[4],  lty=linea)

#par(new=T)
#lines(iterNumber,Population3, col=colores[5],  lty=linea)
#plot(iterNumber,Population3, col=colores[5],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[5], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
#par(new=T)
#plot(iterNumber,Population4, col=colores[6],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[5], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
#lines(iterNumber,Population4, col=colores[6],  lty=linea)

par(new=T)
plot(iterNumber,SVBFading1, col=colores[5],  lty=linea_disc, cex = escala, lwd=ancho, pch=marcadores[5], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
#lines(iterNumber,SVBFading1, col=colores[5],  lty=linea_disc)
par(new=T)
plot(iterNumber,SVBFading2, col=colores[6],  lty=linea_disc, cex = escala, lwd=ancho, pch=marcadores[6], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
#lines(iterNumber,SVBFading2, col=colores[6],  lty=linea_disc)
par(new=T)
plot(iterNumber,SVB_HPP, col=colores[7],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[7], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
#lines(iterNumber,SVB_HPP, col=colores[7],  lty=linea)

legend(x=18,y=1.15, legend=c("Real","SVB","PVB-1000-0.1","PVB-1000-0.01","SVB-PP-0.9","SVB-PP-0.99","SVB-HPP"),
       lty=0, #c(rep("solid",4),rep("longdash",2),"solid"), 
       merge=F, col=colores, pch=marcadores, cex=1.3, pt.cex=1.2, 
       lwd=c(2*ancho,rep(ancho,6)), y.intersp = 1.0, x.intersp = 2, box.lty =0, bg="transparent") #text.col=c("red","blue","green","pink"))
title(main="", xlab="Time step", ylab="Estimated p value", cex.lab=1.4, cex.main=1.7)


dev.off()



###############################################
###  PLOT2  ###################################
###############################################

rawData <- read.xls(xlsfile,sheet="Sheet2",perl="/usr/bin/perl",verbose=T)
rawData

LambdaDrift = na.omit(rawData[,1])
LambdaDrift2 = na.omit(rawData[,2])
LambdaDrift3 = na.omit(rawData[,3])
LambdaDrift4 = na.omit(rawData[,4])

iterNumber=1:100

LambdaDrift
LambdaDrift2
LambdaDrift3
LambdaDrift4



y1.range = range(LambdaDrift)
y2.range = range(LambdaDrift2)
y3.range = range(LambdaDrift3)
y4.range = range(LambdaDrift4)


limites_x = range(iterNumber)
limites_y = range(y1.range,y2.range,y3.range,y4.range)

limites_y2 = c(100,500)


linea=1
tipo="b"
escala=0.9
ancho=1


# SAVE PLOTS TO PDF FILES:
pdf(filenames[2], width=7.5, height=4.5)

marcadores=1:4

#par(mar=c(3,2,2,2)+.1)
par(mar=c(4,4,2,2)+.1)
plot(iterNumber,LambdaDrift, col=colores[1],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[1], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=TRUE)
#lines(iterNumber,LambdaDrift, col=colores[1],  lty=linea)
axis(side = 1, col.axis="black", at=seq(0,100,10), cex.axis=1.4)
mtext(side = 1, line = 3, '', col="black")
axis(side = 2, col.axis="black", cex.axis=1.4)
mtext(side = 2, line = 3, '', col="black")
par(new=T)
plot(iterNumber,LambdaDrift2, col=colores[2],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[2],  type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
#lines(iterNumber,LambdaDrift2, col=colores[2],  lty=linea)
par(new=T)
plot(iterNumber,LambdaDrift3, col=colores[3],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[3], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
#lines(iterNumber,LambdaDrift3, col=colores[3],  lty=linea)


par(new=T)
plot(iterNumber,LambdaDrift4, col=colores[4],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[4], type=tipo, ylim = limites_y2, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
#lines(iterNumber,LambdaDrift4, col=colores[4],  lty=linea)
axis(side = 4, col.axis="black", at=c(100,300,500), cex.axis=1.4)
mtext(side = 4, line = 3, '', col="black")
#par(new=T)
#plot(iterNumber,LambdaDrift4, col=colores[4],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[4],  type=tipo, ylim = limites_y2, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
#lines(iterNumber,LambdaDrift4, col=colores[4],  lty=linea)

legend(x=0,y=530, legend=c("SVB","PVB-1000-0.1","SVB-PP-0.9","SVB-HPP"), col=colores, pch=marcadores, 
       lty=0, cex=1.4, lwd=rep(ancho,4), y.intersp = 1.3, x.intersp = 1.5, box.lty =0, bg="transparent") #text.col=c("red","blue","green","pink"))
title(main="", xlab="Time step", ylab="ESS - Equivalent sample size", cex.lab=1.4, cex.main=1.7)


dev.off()



###############################################
###  PLOT3  ###################################
###############################################

rawData <- read.xls(xlsfile,sheet="Sheet1",perl="/usr/bin/perl",verbose=T)

RhoDrift =  na.omit(rawData[,21])
RhoMultiDrift =  na.omit(rawData[,48])

RhoDrift = as.numeric(RhoDrift)
RhoMultiDrift = as.numeric(RhoMultiDrift)

iterNumber=2:100
y1.range = range(RhoDrift)
y2.range = range(RhoMultiDrift)


limites_x = range(iterNumber)
limites_y = range(y1.range,y2.range)

limites_y=c(0,0.8)

linea=1
tipo="b"
escala=0.9
ancho=1



# SAVE PLOTS TO PDF FILES:
pdf(filenames[3], width=7.5, height=4.5)
marcadores=1:2

#par(mar=c(3,2,2,1)+.1)
par(mar=c(4,4.5,2,1)+.1)
plot(iterNumber,RhoDrift, col=colores[1],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[1], type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=TRUE)
#lines(iterNumber,RhoDrift, col=colores[1],  lty=linea)
axis(side = 1, col.axis="black", at=seq(0,100,10), cex.axis=1.4)
mtext(side = 1, line = 3, '', col="black")
axis(side = 2, col.axis="black", cex.axis=1.4)
mtext(side = 2, line = 3, '', col="black")
par(new=T)
plot(iterNumber,RhoMultiDrift, col=colores[2],  lty=linea, cex = escala, lwd=ancho, pch=marcadores[2],  type=tipo, ylim = limites_y, xlim=limites_x, xlab="", ylab="", axes=FALSE, frame.plot=FALSE)
#lines(iterNumber,RhoMultiDrift, col=colores[2],  lty=linea)


legend(x=70,y=0.2, legend=c(expression(paste("E[", rho,"] 100")),expression(paste("E[", rho,"] 1000"))),
       lty=0, col=colores, pch=marcadores, cex=1.4, lwd=rep(ancho,2), y.intersp = 1.3, x.intersp = 1, box.lty =0, bg="transparent") #text.col=c("red","blue","green","pink"))
title(main="", xlab="Time step", ylab=expression(paste("E[", rho,"]")), cex.lab=1.4, cex.main=1.7)


dev.off()


